RefCurv: A Software for the Construction of Pediatric Reference Curves

In medicine, reference curves serve as an important tool for everyday clinical practice. Pediatricians assess the growth process of children with the help of percentile curves serving as norm references. The mathematical methods for the construction of these reference curves are sophisticated and often require technical knowledge beyond the scope of physicians. An easy-to-use software for life scientists and physicians is missing. As a consequence, most medical publications do not document the construction properly. This project aims to develop a software that enables non-technical users to apply modern statistical methods to create and analyze reference curves. In this paper, we present RefCurv, a software that facilitates the construction of reference curves. The software comprises functionalities to select and visualize data. Users can fit models to the data and graphically present them as percentile curves. Furthermore, the software provides features to highlight possible outliers, perform model selection, and analyze the sensitivity. RefCurv is an open-source software with a graphical user interface (GUI) written in Python. It uses R and the gamlss add-on package (Rigby and Stasinopoulos (2005)) as the underlying statistical engine. In summary, RefCurv is the first software based on the gamlss package, which enables practitioners to construct and analyze reference curves in a user-friendly GUI. In broader terms, the software brings together the fields of statistical learning and medical application. Consequently, RefCurv can help to establish the construction of reference curves in other medical fields.

==> fig/appendix/LMS_parameter/lms_estimation.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from scipy import interpolate
from scipy.stats import truncnorm
from scipy.optimize import minimize
from scipy.special import gamma, erf
import scipy.stats as st

lms_chart = pd.read_csv("test_percentiles_chart.csv",sep =',', encoding = "ISO-8859-1")

plt.plot(lms_chart["x"].values, lms_chart["C3"].values, "k")
plt.plot(lms_chart["x"].values, lms_chart["C10"].values, "k" )
plt.plot(lms_chart["x"].values, lms_chart["C25"].values, "k" )
plt.plot(lms_chart["x"].values, lms_chart["C50"].values, "k" , linewidth=3)
plt.plot(lms_chart["x"].values, lms_chart["C75"].values, "k" )
plt.plot(lms_chart["x"].values, lms_chart["C90"].values, "k" )
plt.plot(lms_chart["x"].values, lms_chart["C97"].values, "k" )

plt.text(lms_chart["x"].values[-1]*1.01, lms_chart["C3"].values[-1], "P3", size = 12)
plt.text(lms_chart["x"].values[-1]*1.01, lms_chart["C10"].values[-1], "P10", size = 12)
plt.text(lms_chart["x"].values[-1]*1.01, lms_chart["C25"].values[-1], "P25", size = 12)
plt.text(lms_chart["x"].values[-1]*1.01, lms_chart["C50"].values[-1], "P50", size = 12)
plt.text(lms_chart["x"].values[-1]*1.01, lms_chart["C75"].values[-1], "P75", size = 12)
plt.text(lms_chart["x"].values[-1]*1.01, lms_chart["C90"].values[-1], "P90", size = 12)
plt.text(lms_chart["x"].values[-1]*1.01, lms_chart["C97"].values[-1], "P97", size = 12)


def p2z(value):
    return st.norm.ppf(value)
    
def y_value(L, M, S, z):
    if L == 0:
        y = M*np.exp(S * z)
    else:
        y = M*(1 + L * S * z)**(1/L)
    return y    
    
def BCCG(params,x):
    M = params[0]
    S = params[1]
    L = params[2]
    
    Phi = 0.5*(1 + erf((1/(S*np.abs(L)))/(np.sqrt(2))))
    
    if L == 0:
        z = (1/S)*np.log(x/M)
    else:
        z = (1/(S*L))*(((x/M)**L)-1)
    
    f = (x**(L-1)*np.exp(-0.5*z**2))/((M**L)*S*Phi*np.sqrt(2*np.pi))
    return f
    
def reverse_comp(lms_chart):
    M_array = []
    L_array = []
    S_array = []
    y_0 = np.array([lms_chart[i].values[0] for i in ["C3", "C10", "C25", "C50", "C75", "C90", "C97"]])
    para_start = [-0.4, y_0[3], 0.35]
    for j in range(0, len(lms_chart["x"].values)):
        #x = lms_chart["x"].values[j]
        y = np.array([lms_chart[i].values[j] for i in ["C3", "C10", "C25", "C50", "C75", "C90", "C97"]])
            
        res = minimize(error_func, para_start, args = (y), method='nelder-mead') 
        M_array.append(res.x[1])
        L_array.append(res.x[0])
        S_array.append(res.x[2])
        para_start = [res.x[0], res.x[1], res.x[2]]
        
    return L_array, M_array, S_array
        
def error_func(para, y):
    L = para[0]
    M = para[1]
    S = para[2]
    
    if L == 0:
        error = np.inf
    else:
        z_values = p2z(np.array([0.03, 0.1, 0.25, 0.5, 0.75, 0.9, 0.97]))
        try:
            y_comp = y_value(L, M, S, z_values)
            error = np.sum(np.abs(y - y_comp))
        except:
            error = np.inf
    return error
    
resulting_LMS = reverse_comp(lms_chart)


###################
for i in [20, 50, 80]:
    L = resulting_LMS[0][i]
    M = resulting_LMS[1][i]
    S = resulting_LMS[2][i]
    
    y = np.arange(lms_chart["C3"].values[i]-5,lms_chart["C97"].values[i]+10, 0.1)
    x_BCCG = BCCG([M,S,L],y)
    x = x_BCCG/max(x_BCCG)*20 + lms_chart["x"].values[i]
    plt.vlines(lms_chart["x"].values[i], 0, lms_chart["C97"].values[i]+10, colors='k', linestyles='--')
    plt.plot(x,y, label = "BCCG(L = "+str(round(L,2))+", M = "+str(round(M,2))+", S = "+str(round(S,2))+")")

plt.legend()
plt.xlim([0, 240])
plt.ylim([0, 80])
plt.xlabel("x")
plt.ylabel("y")
plt.xticks([lms_chart["x"].values[i] for i in [20, 50, 80]])
plt.savefig("lms_estimation_BCCG.pdf")
plt.show()

#####################
fig, axs = plt.subplots(3, 1, figsize=(5, 5), sharex=True)
axs[0].plot(lms_chart["x"].values, resulting_LMS[0], "k", label = "L")
axs[0].set_ylabel("L")
axs[1].plot(lms_chart["x"].values, resulting_LMS[1], "k", label = "M")
axs[1].set_ylabel("M")
axs[2].plot(lms_chart["x"].values, resulting_LMS[2], "k", label = "S")
axs[2].set_ylabel("S")
plt.xlabel("x")
plt.savefig("lms_estimation_values.pdf")

    
#    self.ax_L = self.figure_LMS.add_subplot(311)
#    self.ax_M = self.figure_LMS.add_subplot(312)
#    self.ax_S = self.figure_LMS.add_subplot(313)
#    
#    self.ax_L.plot(self.lms_chart["x"].values, L_array, 'b')
#    self.ax_M.plot(self.lms_chart["x"].values, M_array, 'b')
#    self.ax_S.plot(self.lms_chart["x"].values, S_array, 'b')
#    
#    self.figure_LMS.tight_layout()
#    self.canvas_LMS.draw()


==> fig/appendix/gamlss_BCCG_fitting.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Feb  9 08:20:58 2018

@author: Christian Winkler
"""
import matplotlib.pyplot as plt
from scipy import exp
from scipy.special import gamma, erf
import numpy as np
import pandas as pd
#from scipy.optimize import curve_fit
#import scipy.stats as st
from scipy.optimize import minimize
import time

def NO(x,M,S):
    return 1/(np.sqrt(2*np.pi)*S)*exp(-(x-M)**2/(2*S**2))
    
def BCCG(params,x):
    M = params[0]
    S = params[1]
    L = params[2]
    
    Phi = 0.5*(1 + erf((1/(S*np.abs(L)))/(np.sqrt(2))))
    
    if L == 0:
        z = (1/S)*np.log(x/M)
    else:
        z = (1/(S*L))*(((x/M)**L)-1)
    
    f = (x**(L-1)*np.exp(-0.5*z**2))/((M**L)*S*Phi*np.sqrt(2*np.pi))
    return f
    
fig, axs = plt.subplots(1, 3, figsize=(9, 3), sharey=True)
# 1. Figure  
y_axis= np.arange(30,60,0.1)

fy_1 = BCCG([45, 0.1, 1],y_axis)
fy_2 = BCCG([45, 0.1, 10],y_axis)
fy_3 = BCCG([45, 0.1, 15],y_axis)
#plt.subplot(1, 3, 1)
axs[0].plot(y_axis,fy_1,'k',label='L = 1')
axs[0].plot(y_axis,fy_2,'k--',label='L = 10')
axs[0].plot(y_axis,fy_3,'k-.',label='L = 15')
axs[0].legend()
axs[0].set_xlabel("y")
axs[0].set_ylabel(r'$f_Y(y)$')
axs[0].set_title("(a)")

#plt.savefig("BCCGo_1.pdf")
#plt.show()


# 2. Figure  
fy_1 = BCCG([45, 0.08, 1],y_axis)
fy_2 = BCCG([45, 0.1, 1],y_axis)
fy_3 = BCCG([45, 0.14, 1],y_axis)
#axs[1].subplot(1, 3, 2)
axs[2].plot(y_axis,fy_1,'k',label='S = 0.08')
axs[2].plot(y_axis,fy_2,'k--',label='S = 0.1')
axs[2].plot(y_axis,fy_3,'k-.',label='S = 0.14')
axs[2].legend()
axs[2].set_xlabel("y")
axs[2].set_title("(c)")
#plt.title("BCCGo")
#plt.show()

# 3. Figure  
fy_1 = BCCG([40, 0.1, 1],y_axis)
fy_2 = BCCG([45, 0.1, 1],y_axis)
fy_3 = BCCG([50, 0.1, 1],y_axis)
#plt.subplot(1, 3, 3)
axs[1].plot(y_axis,fy_1,'k',label='M = 40')
axs[1].plot(y_axis,fy_2,'k--',label='M = 45')
axs[1].plot(y_axis,fy_3,'k-.',label='M = 50')
axs[1].legend()
axs[1].set_xlabel("y")
axs[1].set_title("(b)")
#plt.title("BCCGo")
#plt.show()


plt.tight_layout()
#plt.savefig("BCCGo.pdf")
plt.savefig("BCCG.pdf")
#def BCPE(params, x):
#    M = params[0]
#    S = params[1]
#    L = params[2]
#    T = params[3]
#    c = np.sqrt(2**(-2/T)*gamma(1/T)/gamma(3/T))
#    
#    if L == 0:
#        z = (1/S)*np.log(x/M)
#    else:
#        z = (1/(S*L))*(((x/M)**L)-1)
#    
#    f_z = T/(c*2**(1+1/T)*gamma(1/T))*exp(-0.5*np.abs(z/c)**T)
#    f_y = (x**(L-1))/(M**L*S)*f_z
#    return f_y
    

    

#def LL(params, x):
#    #if (params[0]>0 and params[1]>0 and params[3]> 0):
#    if (params[0]>0 and params[1]>0):
#        prob = 0
#        prob_i = BCCG(params, x)
#        prob = np.sum(np.log(prob_i))
#        #for i in x:
#        #    prob_i = BCCG(params, i)
#        #    prob = prob+np.log(prob_i)
#        print(-prob)
#        return -prob
#    else:
#        return np.inf
#
#start = time.time()
#print("Start")    
#example_data = pd.read_csv("example_data.csv")
#
#
##x_2 = example_data['Unnamed: 0'].values
#x = example_data['head'].values
##x = np.linspace(0, len(y_obs), num=len(y_obs)+1)
#
#initParams = [40, 0.1, 1]
#
#
##Gewünschte Werte
##initParams = [48.33, 0.03432, 0.573, 1.389]
#results = minimize(LL, initParams, args=x, method='nelder-mead')
##results = minimize(LL, initParams, args=x, method='SLSQP')
#print(results.x)
#
#x_axis= np.arange(35,60,0.1)
#dist= BCCG(results.x,x_axis)
##dist= BCCG(results.x,x_axis)
#plt.plot(x_axis,dist,'r',label='BCCG') 
#plt.hist(x, bins='auto',normed=True)
#plt.legend()
#plt.title(str(results.x))
#plt.savefig("Python_BCCG.png")
#plt.show()
#
#end = time.time()
#print(str(end - start)+ " seconds")

'''
Results:
2.7 seconds BCCG

Found this page:
https://stackoverflow.com/questions/6620471/fitting-empirical-distribution-to-theoretical-ones-with-scipy-python

There are 82 implemented distribution functions in SciPy 0.12.0. 
'''


==> fig/appendix/installation/inspect.py <==
import main_window

import inspect

a = inspect.getmembers(main_window.MainWindow, lambda a:not(inspect.isroutine(a)))
